Proton spin from small-$x$ with constraints from the valence quark model

We apply the valence quark model recently calculated for polarized proton to constrain the non-perturbative initial condition for the small-$x$ helicity evolution. The remaining free parameters are constrained by performing a global analysis to the available polarized small-$x$ deep inelastic scattering data. A good description of the world data is obtained with only 8 free parameters. The model parameters are tightly constrained by the data, allowing us to predict the proton polarized structure function $g_1^p$ to be negative at small $x$. Furthermore, we obtain the small-$x$ quark and gluon spins to give a contribution $\int_{10^{-5}}^{0.1} dx \left( \frac{1}{2}\Delta\Sigma + \Delta G \right) = 0.76 \pm 0.13$ or $1.70\pm 0.20$ to the proton spin, depending on the applied running coupling prescription.

==> anc/Parameters_C2=0.31.csv <==
      Plot replica #,               u+ c,               d+ c,               s+ c,               u- c,               d- c,               s- c,                GT c,                G2 c
1,-42.275048,31.308023,-19.120705,20.150164,-7.035405,-1.205333,-12.934426,-4.396884
2,-43.249841,23.389768,-15.404415,18.623868,-5.306019,-0.950287,-19.522582,-3.10423
3,-38.859996,23.632402,-8.334052,18.861862,-6.802527,-0.546489,-12.477867,-4.771584
4,-44.432635,22.321913,-29.091667,20.0117,-7.789102,-0.98297,-12.291739,-1.864002
5,-35.953145,24.040145,19.580391,20.094734,-4.988156,1.582712,-14.804247,-6.994013
6,-35.749502,28.493572,-13.155293,19.570359,-6.541253,-0.551208,-7.74809,-6.160935
7,-38.497786,28.190899,5.704225,19.541359,-5.224167,-0.201619,-6.479106,-7.135196
8,-39.394262,25.313857,-9.612955,20.130855,-5.661668,0.569197,-9.935015,-5.172978
9,-35.661524,19.575467,-8.829618,19.123765,-6.611591,-0.760118,-19.887021,-4.771881
10,-40.245051,27.91178,-24.30331,19.268647,-8.10188,-1.438207,-15.410676,-3.61843
11,-37.582063,30.887474,-1.638638,19.389012,-4.911128,-0.653184,-13.996096,-6.4601
12,-38.002241,29.104071,0.79409,20.107044,-8.392841,-0.79721,-7.886315,-6.723964
13,-38.156452,25.902752,-9.806489,19.825629,-6.159543,0.542489,-10.388737,-5.751864
14,-39.482824,24.365026,-9.623259,19.682879,-6.917131,-0.128897,-14.472164,-4.496409
15,-38.835378,23.911006,-11.475796,19.74223,-5.795661,-0.539527,-16.260303,-4.268847
16,-41.881449,26.288905,14.453542,20.186727,-4.971369,1.238068,-14.61986,-6.279905
17,-31.989968,34.764028,-3.368848,19.346197,-4.586624,-0.122559,-8.610607,-8.754589
18,-31.245849,33.825872,19.636793,19.769112,-5.792907,0.149676,-10.650081,-10.049195
19,-38.822831,22.416657,-19.906387,18.456538,-6.415198,-2.11331,-9.621112,-3.938581
20,-45.42545,23.50655,-26.996034,20.323865,-5.303279,-0.178576,-11.248482,-1.88659
21,-41.709212,28.654264,-9.943216,19.698031,-7.942851,-1.129629,-12.653258,-4.775259
22,-40.686042,26.846623,-5.834123,19.400342,-6.3534,-0.193538,-13.410006,-5.299124
23,-41.889828,20.852311,-11.239047,18.952661,-5.791202,-0.320422,-17.239825,-3.070478
24,-39.547007,25.275146,13.826143,19.786268,-7.464212,-0.025545,-12.875651,-6.661239
25,-40.005168,17.926577,-16.763486,18.497702,-7.550369,-1.238583,-16.581758,-2.484075
26,-43.757877,25.81081,-12.350507,19.983002,-5.904933,-0.512536,-16.36161,-3.707873
27,-39.674105,31.536879,4.788701,20.287136,-5.10477,1.109242,-6.257893,-7.178631
28,-39.045281,24.972578,-9.739231,19.100737,-5.391311,-0.515515,-15.387721,-4.35226
29,-36.180245,30.390066,0.393059,19.183433,-5.858682,-0.976814,-7.045891,-7.522416
30,-35.158536,25.380613,-2.640147,18.52465,-8.32451,-1.076579,-14.99721,-6.246076
31,-34.751418,32.034803,-8.071313,19.415654,-8.474663,-2.199557,-7.712164,-7.405452
32,-35.491579,25.440211,-2.876047,18.41163,-6.691341,-1.716852,-10.690185,-6.205116
33,-41.266531,21.847811,-20.290766,18.584942,-5.433135,-1.464128,-15.143369,-2.801662
34,-33.115706,27.52108,-7.395946,19.733877,-5.847037,-0.044827,-18.761503,-5.609612
35,-31.990772,34.984183,-11.566626,18.258611,-3.856387,-1.588244,-13.675405,-7.588229
36,-30.655707,31.080716,-28.29627,18.641797,-6.533816,-1.848785,-11.113392,-6.264567
37,-37.200239,27.440877,11.431504,19.65542,-8.211495,0.014296,-5.202004,-7.860488
38,-35.181015,30.580999,2.683821,19.146978,-6.729163,-1.02173,-7.501369,-7.848421
39,-30.749494,30.945453,-12.086459,19.43997,-5.786468,-0.760218,-9.48744,-7.658405
40,-38.251348,21.930304,-11.838027,20.185706,-5.708192,0.261179,-14.48101,-4.442064
41,-31.5701,30.348773,-8.484731,19.134732,-6.146755,-0.659452,-12.489596,-7.113151
42,-48.158723,15.37301,-45.561882,19.584339,-6.302427,-2.614376,-17.562149,1.503695
43,-26.865603,38.036494,1.006326,18.453565,-5.529917,-1.20448,-6.770065,-10.753295
44,-34.83896,29.036698,-34.999651,19.33764,-6.482223,-1.259008,-8.073867,-4.754099
45,-31.018507,33.839802,1.532686,19.31752,-8.410324,-0.62852,-0.805789,-9.534466
46,-44.149458,18.111065,-17.513105,19.859176,-7.258783,-0.618015,-18.592664,-1.762042
47,-35.939938,21.904873,-25.234153,19.140138,-5.1222,-1.32592,-19.252476,-3.620687
48,-32.076653,30.202638,-13.368915,18.83702,-6.370029,-1.102116,-7.162916,-7.053841
49,-35.371837,29.947288,-16.644954,19.112192,-7.595063,-0.992705,-5.843813,-6.353367
50,-35.359796,23.130652,-6.614409,19.493798,-6.401222,-0.984814,-15.296305,-5.40525
51,-39.170306,28.160768,-8.539211,19.163282,-9.414009,-1.412603,-18.526199,-5.019799
52,-35.05362,23.52283,-16.339137,19.086433,-6.907484,-0.888612,-14.541466,-4.6352
53,-39.749129,32.6874,-4.198588,20.301837,-5.929594,0.327715,-9.286079,-7.004395
54,-32.330934,28.061918,-5.280823,19.628804,-8.612769,-1.22874,-7.25661,-7.519112
55,-29.312504,32.40258,-11.053841,19.324244,-6.203629,-1.14007,-5.147398,-8.95636
56,-35.011772,32.304302,-25.828586,20.503942,-6.068421,-0.454607,-8.467565,-5.941953
57,-45.288296,21.254558,-4.041061,19.765334,-6.191011,-0.253077,-15.97286,-3.224882
58,-45.334827,21.16386,0.325411,18.92831,-6.032659,-0.125807,-18.495854,-3.477251
59,-35.218174,30.77313,-0.326959,19.633585,-6.296838,-0.518538,-9.545729,-7.43429
60,-47.106934,27.193931,-11.765448,20.267189,-7.061928,0.088395,-13.9474,-3.186518
61,-33.787579,29.289145,-5.563167,19.983032,-8.40338,-0.466012,-12.298623,-6.812917
62,-29.504217,26.221468,-2.239112,18.65553,-6.809585,-0.79893,-11.029251,-7.832345
63,-39.772682,38.785152,-13.745654,19.791189,-6.831985,-0.574315,-9.781728,-6.685473
64,-34.675663,25.364603,-17.974463,19.362484,-7.502027,-1.339926,-12.449923,-5.014993
65,-41.374444,26.146751,-0.745698,20.613105,-5.676375,0.387391,-10.702251,-4.997666
66,-35.238873,26.832676,-18.637659,19.917213,-8.080633,-1.328537,-5.765036,-5.542883
67,-35.751402,26.115233,-9.008376,20.068475,-5.784842,0.127534,-18.070447,-5.314264
68,-36.882151,32.62368,-21.976995,19.195072,-7.509644,-1.785052,-14.717409,-5.395882
69,-37.06306,28.181092,-7.252621,19.220762,-9.020138,-1.583208,-8.392375,-6.235908
70,-44.884759,25.671633,-9.758764,20.472645,-7.041896,-0.038358,-12.440089,-3.752269
71,-42.99267,25.164888,-0.020532,20.344436,-5.811804,0.794616,-16.053948,-4.376803
72,-36.181394,24.734271,-37.752056,18.945157,-6.98041,-2.677028,-5.215225,-4.075743
73,-36.966271,25.384531,-1.78811,19.392607,-8.583307,-1.045848,-14.958254,-5.868935
74,-36.633919,29.990365,-7.294681,19.297459,-6.248754,-1.16215,-10.926683,-6.680454
75,-40.888264,19.54224,-6.759922,19.263739,-6.313004,-0.274151,-18.43415,-2.979392
76,-37.951698,28.859763,-7.731544,19.251344,-4.611824,0.1236,-13.549821,-5.546832
77,-50.107342,15.549298,-36.546139,20.555673,-6.645035,-0.104503,-12.960139,0.477251
78,-39.355394,29.359166,-4.803982,20.012718,-5.742985,-0.210533,-17.457805,-5.327153
79,-28.842388,33.952341,-12.11284,20.468802,-4.416477,-0.190144,-18.580174,-8.127367
80,-31.907563,34.974412,0.445952,19.509313,-5.747793,-2.029849,-8.137014,-9.081697
81,-40.318764,28.551888,-14.189998,20.131876,-6.853587,0.403469,-11.179719,-4.902883
82,-37.291996,33.268502,-11.978604,20.109407,-8.133405,-1.423956,-12.600219,-6.420137
83,-38.696579,26.156109,-11.347684,20.048262,-7.916824,-0.02775,-13.028427,-4.60006
84,-40.929125,26.244365,-27.117106,19.986478,-5.423844,-0.490464,-17.909458,-3.144586
85,-32.370064,28.309407,-9.804182,18.774423,-6.083129,-1.663296,-10.259294,-7.134288
86,-46.228444,27.191718,-5.192134,18.743554,-6.490873,-1.512175,-15.076215,-3.632464
87,-40.504048,25.519953,-13.022886,19.885192,-5.76922,-1.180795,-15.523111,-4.141378
88,-32.814047,30.202521,-12.849573,19.445854,-4.538541,-0.103947,-9.26229,-7.085275
89,-39.760643,25.68557,-18.279387,19.213964,-5.072786,-0.669867,-14.623808,-4.462494
90,-30.057057,28.742418,3.594891,19.493561,-6.762932,-0.581322,-3.923513,-9.275139
91,-28.830085,29.762371,-15.122907,18.12348,-7.123845,-2.296071,-15.479425,-7.002664
92,-35.690757,28.88827,-7.572711,19.209598,-7.574277,-1.29929,-12.968305,-6.053384
93,-46.822617,26.504432,-22.387283,20.656071,-8.219362,-0.414782,-17.871708,-2.109817
94,-41.593737,19.755749,-16.005743,20.177915,-5.438064,0.121657,-15.885379,-2.605686
95,-36.686643,28.507307,-6.261657,19.451223,-6.631519,-1.589771,-19.886236,-5.36516
96,-40.347143,26.332077,0.097379,19.485811,-7.249915,-0.091698,-10.522515,-5.670042
97,-34.04137,30.368613,-16.553531,17.47223,-8.736536,-2.893626,-18.030609,-5.674174
98,-32.321608,25.041474,-7.613579,19.16414,-5.556653,-0.165314,-7.226989,-6.761176
99,-35.687229,25.241853,3.742695,19.770722,-3.752595,0.703834,-12.275838,-6.839735
100,-39.334851,30.947584,-24.182596,19.922114,-6.016743,-0.886071,-10.551936,-5.046035
101,-39.333721,25.896859,-3.756882,19.362974,-7.18243,0.206117,-15.201243,-5.429121
102,-42.757545,30.342894,0.838285,20.957655,-6.779195,-0.213333,-12.805779,-6.056105
103,-35.658651,24.701388,-5.858473,19.508773,-5.822761,-0.709628,-13.14473,-5.247427
104,-38.653602,23.309851,2.135356,19.611452,-8.72385,-1.255223,-10.609884,-5.870967
105,-34.592436,29.851548,-0.798114,20.391158,-6.742004,-0.717634,-13.147598,-7.361741
106,-30.764013,40.802622,-22.558492,19.31707,-7.801229,-2.267798,-13.699011,-7.987823
107,-36.370616,23.790292,-9.263004,20.108741,-5.65326,-0.13022,-11.704116,-5.501409
108,-20.900893,35.642859,4.052423,19.281978,-4.672006,-0.635583,-7.437287,-12.233983
109,-39.002535,23.225092,-1.081905,20.166677,-7.189895,-0.337901,-11.737583,-5.307765
110,-36.341646,26.671633,2.069284,19.939193,-5.673044,0.332901,-2.921918,-7.151927
111,-39.284058,25.519396,-19.842481,19.048682,-8.248012,-1.56826,-14.749488,-4.063761
112,-32.169768,33.092255,-2.18253,19.580331,-6.781725,0.003945,-10.873935,-8.220367
113,-37.773655,32.095298,0.915843,19.658654,-6.103188,-0.512657,-10.110273,-7.62465
114,-44.401235,19.534104,5.352363,20.454555,-6.620011,0.502178,-6.763443,-4.276265
115,-32.892838,25.713436,2.60169,18.544044,-4.078403,-0.317122,-7.328966,-7.467846
116,-41.194052,25.318934,-18.385895,18.58274,-7.436336,-2.375561,-19.324082,-3.659767
117,-32.982249,29.659409,-11.303563,19.731094,-4.910118,-0.316786,-5.038237,-7.375284
118,-27.75672,25.154819,-23.091033,19.567685,-4.467445,-1.334794,-19.90433,-6.084138
119,-33.973811,23.882817,-4.29429,19.876205,-7.520362,0.29946,-12.338077,-6.232064
120,-27.667476,37.149246,0.666378,19.629378,-6.679237,-0.470709,-8.507313,-10.702559
121,-29.90509,31.530082,-6.950783,18.968758,-4.387775,0.365265,-11.257281,-7.848551
122,-39.117057,29.552377,-2.333841,19.197568,-5.507256,-0.568144,-12.252785,-5.590692
123,-34.021715,28.926301,-38.281198,19.297268,-5.392628,-1.274576,-16.437335,-3.962772
124,-32.922608,25.578512,-21.748608,18.809084,-7.779354,-1.436224,-16.489514,-5.283226
125,-31.655556,24.168513,-14.687828,18.980788,-6.35762,-0.838902,-9.338634,-6.286083
126,-47.878337,20.444949,-26.734109,20.334603,-6.220333,0.033791,-8.727948,-1.576529
127,-30.483035,24.758954,-14.80523,18.185468,-5.363799,-1.777506,-17.044808,-5.971026
128,-37.259705,26.390121,-8.175937,19.786094,-4.198994,0.139828,-17.172954,-5.362234
129,-35.456373,29.392452,-5.178961,19.941841,-4.034752,0.825509,-14.135424,-6.306225
130,-44.084254,30.997779,-18.483323,18.560742,-5.691066,-1.296931,-15.404467,-3.698856
131,-22.835681,35.698702,8.521202,20.230322,-6.690726,0.193907,-5.430104,-12.316161
132,-32.612995,33.635791,-16.6649,20.641074,-6.393336,-0.321248,-5.721858,-7.500945
133,-44.102225,29.399905,-16.586322,20.187906,-5.432637,0.494276,-11.454575,-3.838568
134,-35.777556,22.9242,-5.491135,19.284546,-7.156856,-1.680489,-10.423182,-6.240725
135,-29.675555,35.241362,-9.680876,17.974061,-6.566091,-2.142459,-9.003367,-8.76624
136,-38.046468,30.645805,4.452167,18.458063,-5.552569,-0.215549,-13.217627,-6.954181
137,-36.256115,32.423612,-0.796265,18.766663,-7.830848,-1.746354,-18.606476,-6.723887
138,-41.399908,27.126481,-2.614036,18.912203,-8.635762,-1.187262,-17.606702,-4.290358
139,-27.580119,27.364111,-25.111126,18.936324,-5.118848,-0.727377,-19.514607,-5.851188
140,-34.567374,28.84898,3.570693,20.076592,-7.221788,0.392454,-5.932914,-7.912602
141,-42.927256,34.449644,2.529241,19.923773,-7.200723,-0.608948,-5.986884,-6.96647
142,-36.886835,21.205812,-8.717038,19.689809,-5.390383,0.620105,-18.673568,-3.937007
143,-37.636806,32.137754,-6.142123,18.661762,-4.821491,-0.513507,-15.670702,-6.559758
144,-35.132684,30.582477,-0.782908,19.327424,-6.260329,-0.372098,-6.680491,-7.678959
145,-27.454158,30.400808,0.356245,19.59747,-7.386139,-0.273974,-4.03887,-9.641885
146,-65.288674,26.073652,10.299396,18.679002,-9.822881,-1.599531,-5.447792,-3.541656
147,-41.832574,26.43961,-1.932432,19.675486,-5.218195,0.535597,-13.533163,-4.803655
148,-36.87048,25.920081,-11.969183,18.821883,-6.361801,-1.334488,-11.876369,-5.276167
149,-38.99987,27.509867,-10.455205,19.27769,-7.272213,-1.618511,-14.598294,-5.217481
150,-48.509534,18.965026,-17.54609,19.339672,-5.308622,-0.751334,-12.265668,-1.443958
151,-42.927544,26.491215,-0.387037,20.152373,-6.516917,0.198518,-19.8204,-4.339709
152,-30.863861,35.705813,-1.976231,20.121931,-6.098241,-0.07189,-12.8863,-8.962122
153,-47.086397,32.549136,-17.093163,19.705189,-6.078468,-0.932439,-11.684217,-3.954919
154,-35.612216,30.181181,-20.576318,19.320726,-5.083162,-1.573271,-16.265788,-5.643456
155,-35.323216,25.428871,-15.294311,19.63914,-6.804284,-0.416056,-7.22641,-5.593921
156,-32.798826,27.385985,-8.866712,19.082591,-6.353405,-0.943268,-9.610043,-6.551309
157,-41.140282,19.488486,-0.53012,19.819394,-5.965751,0.452129,-11.452259,-4.023721
158,-48.898161,24.08525,5.030269,19.359407,-6.129442,-0.436958,-13.274286,-3.611422
159,-43.420283,23.654389,-16.551327,19.333972,-4.130391,0.019037,-12.072431,-3.226367
160,-37.749724,26.373636,-8.30771,20.293293,-6.818168,0.625472,-11.142579,-5.342717
161,-38.292367,27.774925,-1.384654,19.550897,-5.223829,-1.023098,-4.892845,-6.640073
162,-37.028357,26.517055,-12.682217,19.498225,-5.840263,-1.262397,-15.540551,-5.187734
163,-38.707225,33.97517,12.339071,19.108855,-5.838955,-0.696894,-11.893679,-8.363275
164,-38.29124,27.983166,-17.753356,19.794512,-6.675562,-1.017771,-16.698664,-4.305311
165,-29.55728,28.425456,-1.928946,19.460554,-4.912814,0.374039,-10.779666,-7.710296
166,-39.744171,26.582396,-18.546263,19.002766,-5.99943,-0.914629,-12.592331,-4.325894
167,-31.972817,34.687627,5.476501,19.656547,-6.795748,-0.640138,-6.071225,-9.473881
168,-39.796425,25.33732,-21.857408,18.527432,-8.81864,-1.897576,-17.430333,-3.455518
169,-40.110825,17.713577,4.550587,20.180065,-6.853619,-0.161346,-18.974336,-4.349029
170,-37.249982,28.478872,-6.117758,18.837591,-8.508878,-0.932912,-7.266252,-6.471668
171,-46.758735,28.079836,-5.882143,20.200938,-4.412488,-0.061801,-18.236974,-3.553576
172,-35.662106,28.004301,0.12615,18.415554,-6.981783,-1.697021,-7.41899,-7.144333
173,-49.418239,25.168632,-3.873857,19.593717,-8.57718,-0.802768,-19.806742,-2.894097
174,-39.562903,29.13861,-11.760715,18.78543,-7.271068,-1.995272,-12.890063,-5.410364
175,-32.501715,34.633509,-20.999136,19.00262,-7.549104,-2.358362,-17.765373,-6.467609
176,-36.746263,22.847576,-4.670336,20.395617,-5.461104,0.355085,-9.43814,-5.803555
177,-37.842486,27.691817,5.061819,20.151895,-6.035581,0.504619,-18.889626,-6.130551
178,-37.473993,31.349875,4.699762,20.521836,-6.638472,0.493394,-4.879982,-7.830285
179,-40.142492,24.950306,-15.148486,19.769809,-7.378988,-0.753829,-8.227604,-4.618746
180,-39.379962,27.719178,-6.040821,19.132412,-6.342156,-0.439625,-15.353022,-5.321745
181,-44.481719,25.924931,-7.952141,20.29188,-5.488987,0.052468,-14.45059,-4.04945
182,-44.82319,25.928068,-19.549355,19.541238,-7.354941,-0.827719,-8.56602,-3.29552
183,-38.413192,31.535922,13.128239,19.396822,-7.012025,-0.495389,-12.430894,-7.552948
184,-42.166813,27.444681,-12.005069,20.024193,-4.603515,0.412017,-14.99454,-4.383648
185,-37.984677,26.136375,-7.306626,19.343545,-5.965375,0.117486,-13.972197,-5.260497
186,-36.362272,21.860687,1.889797,20.678055,-8.218695,0.543519,-9.155452,-6.350048
187,-40.878287,23.81448,-11.267362,19.58659,-7.05426,-0.404947,-15.593682,-3.780397
188,-38.052103,26.812975,5.795134,19.027355,-7.444996,-0.739199,-11.303189,-6.425176
189,-41.977811,18.831583,-11.112998,19.571639,-6.754371,-0.304388,-19.003684,-2.641269
190,-32.512298,28.056949,-0.911854,19.21614,-7.658775,-0.854656,-8.892701,-7.809874
191,-33.886431,30.40346,-4.038911,19.608169,-5.028306,0.255899,-11.556519,-7.491472
192,-39.596755,24.612654,-12.80019,18.518179,-7.379412,-1.909809,-17.159256,-4.04808
193,-29.172536,39.108879,-1.130003,19.22729,-9.517587,-1.625035,-11.49636,-9.967786
194,-35.773244,23.753269,-15.455038,18.35855,-7.415893,-1.49247,-9.873583,-5.315525
195,-29.841267,30.109771,-1.299445,20.000933,-6.829007,0.376183,-9.721218,-8.348425
196,-40.837569,21.69685,-1.272022,19.638689,-6.780587,-0.186189,-12.504132,-4.414946
197,-33.837417,23.794226,-13.940534,19.286255,-4.701691,-0.108874,-12.230213,-5.197127
198,-43.179319,31.677905,-9.211136,19.619832,-8.611065,-0.877636,-8.310342,-5.43596
199,-47.96046,17.475027,-18.31621,19.938494,-7.178225,-0.272599,-19.962885,-0.534646
200,-42.39219,26.330671,-21.345643,18.810265,-6.402913,-0.531586,-14.694703,-3.230633
201,-33.788959,28.821829,-10.09018,19.050264,-4.941264,-1.333572,-7.690921,-7.189737
202,-32.825055,31.18917,-7.950287,19.958026,-5.819712,0.215313,-9.497102,-7.74716
203,-43.215055,32.530834,-11.519534,19.794087,-6.847541,-0.399768,-17.900848,-4.244965
204,-46.797066,25.475122,-4.90047,18.861886,-11.303346,-1.313984,-18.844284,-2.983691
205,-43.452928,26.734643,-1.814313,20.673524,-7.392302,0.573819,-17.340768,-4.128815
206,-31.349388,29.266761,-11.059507,19.244452,-6.304853,-0.936339,-11.262353,-6.855403
207,-40.306896,27.213312,-32.371233,19.247128,-7.451802,-1.433536,-17.571314,-2.451294
208,-35.108875,30.044758,-5.728394,19.803911,-8.879935,0.085721,-11.984992,-6.588309
209,-31.288617,29.772487,-1.705685,19.005527,-6.197805,-0.493337,-13.88776,-7.669947
210,-40.23174,28.566533,-8.344837,19.322567,-5.132314,-0.797317,-17.893503,-4.769799
211,-39.982662,20.166229,-11.804673,18.972895,-7.987696,-0.866227,-10.77561,-4.26314
212,-40.968526,29.58078,7.126078,20.181071,-6.39028,-0.075091,-9.493305,-6.577021
213,-30.311692,33.337647,5.414436,19.372036,-8.076352,-1.097918,-6.428177,-10.045301
214,-39.91701,24.020768,-14.088635,19.30252,-5.41654,-0.104559,-14.928552,-4.173155
215,-33.374038,29.745813,-2.527286,20.395293,-6.28216,0.939713,-13.997953,-7.40254
216,-25.34534,32.646533,-25.163551,19.399774,-5.489766,-1.119152,-12.275169,-7.673682
217,-35.599756,20.244842,-30.825404,19.114402,-7.061149,-1.591794,-9.286939,-3.43734
218,-31.472064,32.840006,1.442178,19.274161,-2.783044,-0.39095,-12.399214,-8.981437
219,-46.542544,15.466318,-18.484439,20.881133,-6.791477,0.004369,-14.397556,-1.406061
220,-36.566937,28.025266,-11.776887,18.398318,-6.912901,-1.108236,-12.121687,-5.345033
221,-46.180101,24.305946,-0.519506,19.802229,-7.137656,-1.029099,-19.317252,-3.292803
222,-46.488502,23.186232,-18.426733,19.588572,-8.540691,-1.47301,-15.869986,-2.087939
223,-40.123176,22.336392,-10.107232,19.022891,-5.340176,-1.069996,-11.983809,-4.578347
224,-40.926614,22.010845,-18.239665,18.79026,-8.278161,-2.081576,-15.449897,-2.9497
225,-27.995971,26.867091,-3.71439,18.308898,-6.645464,-0.923597,-10.753852,-7.680022
226,-44.61472,26.374156,-41.902282,18.986322,-6.596648,-1.979373,-10.335898,-1.594829
227,-37.770872,25.295986,-5.165377,18.592144,-6.826576,-1.188995,-10.383045,-5.668645
228,-32.047345,27.691183,-25.067665,19.459585,-5.855011,-1.559806,-11.748073,-5.757897
229,-33.578926,23.739472,-2.749285,19.501521,-4.932637,0.466387,-17.652361,-5.904229
230,-32.214901,34.497477,-14.477098,19.331581,-8.210886,-1.588108,-10.150498,-7.710804
231,-38.767476,31.727796,-10.826566,19.303238,-7.885191,-1.201855,-12.352058,-5.777091
232,-48.172577,24.488721,-6.320546,19.968358,-9.177279,-0.155777,-19.081205,-2.641878
233,-39.790168,26.359145,11.778199,19.729794,-8.006818,-0.226109,-13.622891,-6.490761
234,-34.402214,25.472768,-10.759457,18.977752,-7.475928,-1.232892,-13.160285,-5.777066
235,-39.114454,28.17107,-6.540594,18.717251,-6.813631,-0.969933,-17.640486,-5.039088
236,-32.065581,27.277282,-20.430478,20.931557,-5.805947,0.036776,-7.142326,-6.238976
237,-34.781946,38.147933,6.16783,18.956396,-8.893881,-1.317009,-14.755381,-8.648797
238,-29.590035,25.0795,7.476787,19.994592,-5.38153,0.837419,-7.168919,-8.690512
239,-36.602948,21.544001,6.709437,18.96702,-6.327153,-1.066237,-18.742523,-5.465275
240,-43.883899,28.439801,-0.508743,19.900723,-5.699197,0.071633,-11.198925,-5.052878
241,-34.764401,26.729279,0.89283,19.110415,-6.732836,0.118969,-8.695073,-6.816481
242,-40.498786,30.922783,-17.926454,20.12059,-7.018674,-0.612582,-16.590267,-4.616799
243,-39.153199,20.615893,1.322448,20.18146,-5.594974,0.389812,-16.163854,-4.739697
244,-35.447997,25.638846,-8.403651,20.1832,-5.871205,-0.284465,-11.023652,-5.81577
245,-39.438465,21.826901,-21.670681,19.533565,-6.069294,-1.286515,-17.116807,-3.550855
246,-48.961104,28.463047,18.55695,19.168109,-7.780413,0.585495,-18.390231,-4.96555
247,-32.449926,29.861252,-22.526114,19.739604,-5.127858,-0.993681,-12.350949,-5.897232
248,-50.051258,27.654448,-17.561259,19.893586,-7.859296,-1.085719,-16.380285,-1.858788
249,-33.033473,25.734729,-0.992396,19.755603,-6.306943,-0.069699,-7.814643,-7.626006
250,-31.876535,26.521749,-14.121422,20.936078,-7.424819,-0.281673,-9.973837,-6.839681
251,-28.725469,31.278471,6.40756,19.901186,-5.634771,0.530283,-4.771315,-9.860577
252,-43.831303,24.006772,-5.765651,20.318825,-7.221393,0.088908,-10.261525,-4.483538
253,-36.689689,39.438406,-9.344655,18.990222,-8.803222,-1.483865,-7.642824,-7.926915
254,-35.078486,25.416806,3.683262,19.709712,-7.801589,-1.56881,-9.155567,-7.097199
255,-46.633007,26.392552,-26.863863,19.644271,-7.706469,-1.405058,-16.266306,-1.970073
256,-35.304534,27.08381,-10.240351,20.138324,-5.609995,-0.029996,-10.205433,-6.267843
257,-33.73663,31.632672,-3.192242,19.088535,-6.56252,-1.324854,-10.47367,-8.137408
258,-43.032089,24.525622,3.069913,19.938586,-5.908284,0.573316,-8.611058,-5.134301
259,-32.249654,28.471872,-4.314141,19.416339,-6.414101,-0.336545,-6.213535,-7.491494
260,-43.820808,19.135442,-20.95164,20.012045,-6.278182,-0.023261,-14.700685,-1.954839
261,-44.855274,16.421048,-8.684524,19.190392,-6.800669,-0.992894,-10.535866,-2.815838
262,-39.790261,31.731926,-17.482843,19.257275,-7.134517,-1.397413,-15.757306,-4.874646
263,-37.577331,24.930597,1.261846,17.818474,-6.397542,-1.429599,-10.79264,-5.892017
264,-38.969456,27.534351,2.646874,19.365011,-6.725452,-0.310501,-10.924849,-6.264537
265,-32.700833,29.771959,5.160693,19.733435,-4.528809,0.072377,-5.780099,-8.968787
266,-41.698349,25.186632,-28.611493,20.451106,-6.778428,-0.749515,-17.507502,-2.671773
267,-45.807284,17.623382,8.330941,19.580811,-7.206853,0.038598,-19.725123,-3.154108
268,-42.682638,23.292147,-30.615565,19.359448,-7.287605,-1.946991,-9.436138,-3.072439
269,-45.620536,23.678169,2.588575,20.405776,-6.283466,1.286476,-14.885758,-4.094081
270,-40.838506,22.431106,1.24357,19.17657,-7.059457,0.050363,-11.796226,-5.252297
271,-39.794846,20.078131,-35.323985,18.878289,-7.538256,-2.686673,-17.673344,-1.86587
272,-32.45517,40.197493,-15.719611,19.172139,-8.280668,-3.379294,0.072627,-9.662627
273,-35.929686,16.832624,-8.550555,19.840221,-4.161787,0.730528,-14.172437,-4.213123
274,-26.020347,34.517042,-2.753886,19.210707,-5.801193,-0.951085,-6.823568,-10.165984
275,-39.646868,22.012032,-9.43041,18.777149,-7.158575,-1.078526,-14.791024,-4.102629
276,-29.159731,35.497991,-18.042392,18.999791,-7.708663,-1.364639,-14.020437,-7.678623
277,-32.537985,39.776898,-12.406553,20.402369,-3.882915,0.081557,-18.05784,-7.848594
278,-33.681852,22.4749,-2.32336,19.834755,-7.07832,-1.32991,-16.692587,-6.162765
279,-33.896689,22.133606,-12.895108,19.328131,-7.369589,-1.013321,-7.398159,-5.92666
280,-38.171783,29.058824,-7.610601,19.859546,-5.073122,-0.503858,-14.790214,-5.601139
281,-37.259405,39.5208,-18.562361,19.919531,-8.382141,-1.703274,-6.675632,-7.434775
282,-34.323986,26.130976,6.342747,19.036333,-8.124909,-1.067012,-9.217325,-7.304294
283,-41.557548,27.23253,-33.666641,19.865236,-5.867367,-0.409887,-8.941074,-3.590314
284,-45.942662,22.9794,-19.782386,19.695975,-5.71722,-0.163977,-10.734901,-2.777786
285,-44.820603,18.687318,-1.392827,19.091676,-7.233332,-0.055182,-12.460057,-3.261761
286,-35.54676,30.86091,-3.805469,20.865591,-4.097288,1.15848,-9.533207,-7.122798
287,-47.240934,26.031032,-20.304979,19.814819,-5.973449,-0.138996,-15.987945,-2.15264
288,-26.499216,34.494619,-16.514227,20.142159,-5.176723,0.243721,-8.437003,-8.599826
289,-44.51134,26.167406,-20.211667,20.205568,-5.744847,-0.199966,-19.698699,-2.448827
290,-33.120725,31.667722,-2.094694,19.868564,-6.913733,-0.523417,-9.790283,-7.621314
291,-38.623815,27.640378,-4.322222,20.351889,-5.412402,1.139187,-11.527165,-5.869387
292,-38.586904,21.455578,-22.492435,19.624127,-5.617991,-1.089876,-13.38341,-3.472343
293,-38.655531,23.654238,4.901327,20.57932,-3.918377,0.924776,-8.690851,-6.374446
294,-26.980386,31.562925,-1.870876,18.960545,-5.345169,-0.390911,-11.108838,-8.851562
295,-39.251326,28.47938,-5.775452,19.17674,-4.093897,-0.847781,-14.115511,-5.731272
296,-35.616607,37.922773,-9.382109,19.553638,-6.291909,-1.014255,-12.496678,-7.611064
297,-40.53698,22.340799,-10.404264,19.370306,-7.295785,0.201884,-11.049762,-4.143017
298,-32.623135,20.814532,-40.201102,19.424978,-6.162414,-0.665438,-9.681121,-3.47621
299,-45.359727,26.236175,-26.984828,19.131231,-5.811756,-0.928478,-13.506667,-2.101802
300,-43.614124,25.2351,-14.5277,20.173789,-7.75228,-0.225077,-17.684334,-2.998927
301,-29.720293,36.129371,5.185106,19.887602,-3.083819,0.332339,-4.507698,-10.0006
302,-33.250387,23.486441,7.18931,19.961458,-5.364746,1.554991,-10.692093,-7.348864
303,-35.222862,32.328795,-14.546755,19.455169,-6.498255,-0.88059,-13.143795,-6.378563
304,-30.302316,37.036041,-5.22598,18.845663,-9.140312,-1.585773,-13.338437,-8.725293
305,-35.159635,33.281623,-9.080654,20.513275,-4.531433,-0.020041,-8.755251,-7.814726
306,-29.289355,34.524223,-8.263824,20.13768,-6.938418,-0.197751,-8.687303,-9.037474
307,-39.478434,23.775067,0.059532,19.952139,-4.578703,0.819572,-15.13487,-5.174854
308,-39.883629,27.853529,-9.733656,20.572659,-5.140291,0.750893,-11.165824,-5.321905
309,-37.585797,32.338292,-3.604291,20.470743,-6.49172,0.818988,-7.350676,-7.159215
310,-27.711295,29.213036,-14.857353,18.845024,-6.269625,-1.560687,-10.6415,-8.012041
311,-37.529593,30.42018,1.322233,19.906556,-6.94357,0.646224,-13.899589,-6.550529
312,-34.370815,23.829559,-9.193534,18.006615,-8.22854,-2.949479,-15.316661,-5.688998
313,-41.320983,16.960475,-10.502575,20.127756,-6.284961,0.081344,-12.758812,-3.132935
314,-43.753426,18.442524,2.65891,19.014051,-6.181655,0.076393,-17.603215,-3.558563
315,-40.027642,28.993012,-15.295544,19.025804,-5.556587,-1.635759,-17.169001,-4.675425
316,-35.410759,26.074028,-19.427893,19.516865,-6.346272,-1.01993,-8.505185,-5.614349
317,-40.936681,26.766416,-5.036812,18.817644,-6.706819,-0.789457,-16.563257,-4.694772
318,-20.148898,43.182485,-2.144549,19.813455,-6.049051,-0.863476,-4.420962,-12.977159
319,-41.525817,25.283164,-15.054638,19.658336,-5.949013,-0.566194,-18.190561,-3.596128
320,-33.676033,24.248008,-5.428144,18.241751,-6.97203,-1.296798,-11.95782,-5.845241
321,-44.536803,25.033347,-4.657062,19.521997,-6.055868,-0.75043,-11.76973,-4.654342
322,-33.313927,24.8212,-4.849398,18.556326,-6.748377,-1.166627,-18.97804,-6.066722
323,-29.499561,23.077727,-25.827637,18.632592,-6.012477,-1.670014,-12.252685,-5.5823
324,-39.607201,22.09567,-3.575818,19.495686,-5.252458,-0.313023,-14.868342,-4.643437
325,-34.596254,30.558865,-0.478713,19.613321,-7.027501,-0.701431,-10.220639,-7.640047
326,-45.043981,34.896758,-2.700949,20.974431,-7.630112,-0.127235,-10.66438,-6.588537
327,-38.38947,26.633992,-0.629631,19.251165,-9.18323,-0.308709,-9.127891,-6.199892
328,-33.851888,31.113267,2.261364,20.594962,-5.433548,0.014301,-10.220152,-8.262025
329,-36.965303,27.833629,-11.698861,19.996663,-6.857301,-0.783515,-8.25098,-6.176516
330,-34.836924,24.987889,-14.5876,19.291109,-7.633228,-0.267901,-11.47252,-5.453062
331,-37.47842,25.670489,-16.089686,19.436421,-9.373976,-1.643589,-13.741626,-4.609844
332,-42.830698,24.353374,-0.235979,18.997053,-7.206042,-0.080957,-15.359583,-4.38905
333,-42.923325,23.589094,-5.923848,19.749546,-6.535665,0.149368,-15.150208,-3.904647
334,-39.417722,27.738919,-4.467657,19.517605,-5.357528,0.226382,-11.507416,-5.389324
335,-42.826463,27.804523,-9.588607,19.21437,-8.975746,-1.184474,-19.659231,-3.784894
336,-38.180576,21.785715,4.454718,19.329058,-6.251081,0.076016,-13.660961,-5.362855
337,-38.632201,28.154954,-4.088623,20.018795,-4.405675,0.537462,-11.498248,-6.22676
338,-38.647916,22.2785,-6.139265,19.658233,-5.964482,-0.299846,-12.899335,-4.597697
339,-41.85927,24.187847,-5.380165,19.135808,-7.161249,-0.601088,-11.885267,-4.421271
340,-36.731926,30.897323,-3.800112,19.505823,-5.993689,-0.063214,-9.217992,-7.097286
341,-44.356539,27.920675,-5.999172,19.621196,-7.06142,-0.037868,-14.086978,-4.343809
342,-31.828265,29.699662,0.209088,19.940894,-7.513187,-0.128519,-7.160356,-8.228759
343,-36.922141,29.381048,-1.470962,19.93291,-5.218296,-0.917224,-10.29828,-7.229419
344,-35.745027,22.060408,-12.3028,19.644951,-6.15855,0.044177,-19.394582,-3.865562
345,-35.629046,34.215399,-14.335423,20.249221,-5.777923,0.749412,-17.694501,-6.0432
346,-41.328894,26.548102,-11.64887,19.313476,-7.902718,-1.117289,-14.902283,-4.444755
347,-42.173682,20.011071,-12.056693,20.601392,-8.701816,-0.108525,-17.343701,-3.103511
348,-37.70522,27.081822,-15.165676,19.764798,-8.342646,-1.396665,-14.196807,-5.156419
349,-41.482604,30.129658,-5.668713,19.000363,-7.891054,-1.3192,-17.146157,-5.054333
350,-32.313812,31.562076,-16.834968,19.896911,-7.189843,-0.915012,-9.221766,-6.976162
351,-30.799217,33.102312,8.614051,20.827108,-5.346709,0.390932,-5.806307,-10.204454
352,-41.997232,26.364773,1.518396,18.755071,-7.080985,-0.666984,-14.995449,-5.188954
353,-38.675839,24.959336,-0.135577,19.383904,-8.795644,-0.654181,-14.101875,-5.248352
354,-43.141453,21.822953,-34.270902,18.54402,-6.09741,-2.311804,-19.631341,-1.187707
355,-40.021854,25.01393,-4.134621,18.826115,-6.871757,-1.519692,-14.82546,-4.771649
356,-37.211484,23.601069,-2.333654,19.313593,-6.786735,0.465468,-10.606504,-5.732791
357,-47.404413,22.186442,3.94874,19.411324,-6.085961,0.349609,-18.719731,-3.597611
358,-42.767552,22.445292,-3.764882,19.955958,-5.949638,0.868197,-7.667852,-4.410054
359,-43.915309,21.965264,-7.499581,19.178161,-7.142465,-0.785456,-19.973865,-3.206725
360,-50.885528,15.360591,-3.101396,19.842655,-8.637751,-0.069663,-18.238461,-1.120794
361,-29.170949,29.618211,7.814892,18.426402,-8.135864,-1.356318,-8.13926,-9.326751
362,-43.725949,20.9731,-2.119994,19.616043,-5.304105,0.070106,-8.86828,-4.187323
363,-35.67807,28.732301,-10.938701,18.866628,-5.951842,-0.900673,-11.602408,-5.858402
364,-25.011818,37.700467,20.71197,18.756334,-5.616677,0.422794,-3.152871,-12.830155
365,-34.735737,28.47366,13.446038,20.373972,-3.58135,1.423432,-13.995036,-7.933255
366,-40.501922,29.214985,10.82634,19.914352,-6.398883,-0.024331,-4.116417,-7.556906
367,-34.562927,27.750698,3.662285,19.450596,-7.332921,-0.251152,-8.861776,-7.4311
368,-37.139383,34.681735,-4.68137,19.293045,-7.722966,-1.160198,-5.966381,-7.888276
369,-38.518094,27.450076,-11.973557,19.205628,-5.135023,-0.44014,-15.067944,-5.418313
370,-41.285106,23.087966,-4.1893,19.028248,-8.314777,-0.581062,-15.045797,-4.20697
371,-30.540318,27.568913,7.698284,19.541826,-6.824626,-0.694727,-10.813678,-8.766096
372,-33.547266,25.62849,-1.19782,18.339348,-5.458729,-0.737448,-4.229619,-7.233165
373,-34.639731,27.359775,-12.749358,19.675192,-4.747912,0.31231,-12.403651,-5.927779
374,-28.561249,25.755906,-14.816129,17.966368,-8.198205,-2.290056,-6.663242,-7.256239
375,-39.75334,28.02449,-7.024937,19.487851,-8.033756,-1.047225,-12.574643,-5.194921
376,-35.362731,29.664044,1.789397,19.120314,-5.332848,-0.172718,-13.373639,-6.909171
377,-35.933545,28.489417,-14.101292,19.65879,-5.582359,-0.88972,-15.18059,-5.745357
378,-39.45315,25.682021,-9.222691,19.405071,-6.054455,-0.139293,-12.335305,-4.648314
379,-29.056437,27.762407,-4.172071,20.144007,-6.546666,0.339221,-9.951818,-7.857634
380,-31.02024,30.5785,5.219,19.950041,-7.590637,0.486407,-5.460227,-9.08313
381,-41.357757,27.886586,-18.770042,18.964769,-5.903591,-1.573409,-11.248846,-4.23439
382,-35.096074,32.389854,-12.763951,20.417686,-3.902346,0.210544,-9.816071,-7.041257
383,-28.729442,31.985402,-18.79442,20.024586,-6.348668,-1.405486,-8.62017,-7.540655
384,-44.265874,29.057158,-23.144982,19.298651,-7.9411,-1.709459,-12.308243,-3.103716
385,-36.870722,27.696353,-8.998967,19.184501,-7.71518,-0.547421,-10.2853,-6.160323
386,-26.252822,34.891979,-13.108312,18.314148,-7.749057,-2.50272,-8.664868,-9.346563
387,-40.998094,20.09536,-4.596903,19.803985,-7.293093,0.427114,-14.488774,-3.919155
388,-47.984493,18.462206,-14.692601,18.726271,-7.463016,-1.35286,-18.04436,-1.42376
389,-32.50539,27.72586,-4.377871,19.747644,-4.580595,-0.744811,-8.444308,-7.785451
390,-39.400655,26.202775,-2.971802,19.37867,-8.060261,-0.931327,-6.152569,-6.097514
391,-40.266448,25.995238,-14.842725,18.647195,-6.507023,-0.474458,-15.045614,-3.913957
392,-28.399071,33.146906,0.382557,20.395041,-6.533093,-0.741643,-9.209032,-9.381408
393,-38.267738,28.08953,3.404835,19.205878,-5.971149,0.013573,-10.77716,-6.958927
394,-36.185826,32.708954,0.985085,19.742776,-6.098438,-0.2207,-9.79539,-7.918589
395,-37.970578,28.197957,-2.923679,19.039449,-5.484596,-0.511878,-13.085782,-6.030449
396,-38.586865,27.318188,-2.730377,19.520636,-7.546204,-1.075319,-12.904,-5.999026
397,-27.961698,31.577583,2.577707,21.335916,-5.225085,1.142259,-2.681884,-9.904852
398,-37.730732,35.147205,-10.481203,19.584712,-5.446453,0.418569,-9.702149,-6.666609
399,-31.997903,29.897734,-8.117783,18.661672,-7.228102,-1.316876,-6.604285,-7.957427
400,-37.50041,22.655404,-9.48039,19.355788,-6.285116,-0.541743,-13.720682,-4.632903


==> anc/Parameters_C2=1.csv <==
      Plot replica #,               up1 c,               dp1 c,               sp1 c,               um1 c,               dm1 c,               sm1 c,                GT c,                G2 c,           chi2/npts
1,-53.643169,29.841158,-28.928222,19.193403,-6.248649,-1.752166,-3.65701,-3.632356,1.28373
2,-70.036789,24.25338,-20.338159,19.394909,-5.702625,0.064404,14.750561,-0.852258,1.115042
3,-63.276656,32.811656,-1.310862,19.546275,-7.549707,-0.694399,5.530873,-4.43114,1.361551
4,-75.631342,33.949053,13.606303,19.801721,-5.52141,1.108578,-9.149344,-2.292953,1.529562
5,-38.314531,54.594748,-3.307262,18.901462,-4.008497,-0.553125,19.918375,-13.622214,1.625987
6,-54.980446,39.451595,-8.076405,18.47114,-7.170712,-1.711006,11.819821,-7.663622,1.420005
7,-60.207804,29.603314,-10.79765,19.019167,-6.301499,-0.588683,7.691929,-4.231681,1.067383
8,-54.35037,34.843175,-39.974177,17.944796,-5.608295,-2.200452,4.82361,-3.937838,1.45453
9,-58.243525,45.717187,5.042617,18.527885,-5.848652,-1.616911,6.968384,-8.604232,1.168916
10,-72.940054,47.012032,12.555698,19.98939,-7.548896,-0.838801,-3.185979,-5.119189,1.468121
11,-65.234368,21.600885,3.802111,19.316129,-7.563364,-0.589031,-11.01497,-2.214464,1.526347
12,-65.105669,45.566945,8.942721,19.736558,-6.380727,-0.896015,15.560929,-7.986524,1.448793
13,-58.271581,44.493431,-15.875756,20.119008,-4.822884,0.261703,-6.859328,-6.212113,1.068054
14,-68.119793,24.489812,-23.657381,19.060074,-6.606031,-1.131436,-2.057577,-0.13774,1.256039
15,-76.313184,39.060779,-20.282183,19.401004,-7.71499,-0.980744,16.395956,-1.95065,1.248566
16,-72.007783,45.994152,1.86117,18.453736,-7.972388,-0.919148,-3.231624,-4.962573,1.013642
17,-61.233896,30.080726,-8.502072,18.944726,-6.85276,-0.366141,5.569269,-4.335329,1.039384
18,-73.154016,31.693596,-34.881152,20.944665,-6.491589,0.706419,4.944247,0.207979,1.06098
19,-55.917226,35.563553,-23.16076,19.425879,-7.232877,-1.040619,14.220063,-4.92878,1.437864
20,-74.342664,42.974504,-5.565129,19.991974,-7.267747,-0.998475,-2.453865,-3.474091,1.197499
21,-79.900849,27.221436,-6.61582,20.031918,-7.13601,-0.432448,-3.594535,0.83333,1.218209
22,-58.152114,38.824602,-8.498212,19.740955,-7.18295,-0.863834,6.194501,-6.92959,1.332294
23,-54.364759,40.531,-16.043932,19.139825,-7.350301,-0.905806,13.646795,-7.102246,1.356088
24,-69.081264,26.100102,-38.193455,18.315738,-6.346877,-1.701101,1.405604,0.784619,0.992024
25,-67.438841,20.611764,-43.5039,19.490784,-4.8546,0.287172,-16.965451,2.832081,1.539883
26,-52.727569,43.194235,-34.981479,20.703027,-5.320459,-0.730984,10.057838,-5.907893,0.94952
27,-51.706012,36.931577,-26.833926,18.755119,-7.196043,-1.685051,3.743282,-5.716138,1.250742
28,-66.388237,26.563153,-34.783285,19.188293,-4.503738,-0.659793,0.716442,0.472165,1.300734
29,-66.267334,32.008339,-15.150976,20.12425,-5.183291,0.64351,8.879768,-3.273909,1.467027
30,-69.912623,40.617816,27.055798,20.217383,-6.740462,0.684057,17.03383,-8.027333,1.164126
31,-64.12273,37.257384,-7.731419,20.214801,-6.494547,0.210584,-2.191814,-5.05912,1.03901
32,-60.454166,21.269051,-36.931414,18.488843,-6.352186,-1.05221,3.330271,-0.318254,1.295375
33,-60.819264,42.242014,5.895522,18.890628,-6.792617,-1.387034,3.280356,-7.473668,1.244951
34,-57.454955,32.783488,-20.693866,19.388067,-7.771182,-0.806298,-2.11044,-3.867863,1.434009
35,-54.127867,43.195339,4.210318,20.033345,-6.64361,-0.449021,7.923769,-8.817964,1.079354
36,-73.166778,39.717655,-32.694971,18.77539,-7.873513,-0.466936,12.880524,-1.08535,1.227066
37,-56.952563,31.172978,-2.49227,19.256965,-5.210674,-0.233621,8.002889,-5.855578,1.229154
38,-54.997496,46.634304,-11.46617,18.995579,-7.078933,-1.523461,7.485768,-7.752016,1.118349
39,-79.913995,24.832977,-10.992613,19.767312,-7.178851,-1.065861,11.399805,0.299014,1.229306
40,-60.440474,41.842305,4.612568,18.719524,-7.405758,-1.494125,6.51233,-7.089223,1.642345
41,-64.97121,33.18077,3.791528,20.033181,-5.349517,0.379056,15.340613,-5.55696,1.162528
42,-57.058614,33.14683,-22.994611,21.160028,-4.851826,0.604156,2.115485,-4.355727,1.116899
43,-67.886301,24.835896,-28.152753,19.071532,-5.467714,-0.654303,3.329126,-0.604676,0.982727
44,-60.857753,31.917973,1.408947,18.733911,-6.796169,-1.444742,10.415529,-5.462948,1.083195
45,-67.289566,25.932597,-7.276824,20.130761,-4.183069,1.1968,-2.725136,-1.951782,1.069939
46,-74.361192,27.825286,-28.438159,18.652727,-5.90957,-0.951282,0.269882,1.169483,1.305602
47,-58.970093,55.67677,-18.060204,19.323736,-7.158692,-1.264388,-1.012298,-7.349566,1.057772
48,-47.729198,42.143416,-35.805995,18.661677,-7.800353,-1.473827,6.55188,-6.31175,1.440384
49,-60.268787,30.301033,-9.657839,20.06403,-6.464786,-0.392283,2.225496,-4.554739,1.514358
50,-43.254485,52.371862,-46.301844,18.129378,-4.830919,-2.478177,-1.213624,-8.2733,1.381651
51,-69.523829,28.51947,-6.507608,20.265283,-4.311864,-0.202162,2.244027,-2.888775,0.782533
52,-66.269663,25.147491,-10.994693,19.136753,-7.151822,-0.546078,-0.192364,-0.774943,1.325192
53,-67.922817,44.459031,-44.542855,19.115108,-7.376597,-1.519805,7.362715,-2.595554,1.069582
54,-51.715734,46.639384,2.227257,20.156763,-5.770721,1.264408,9.974333,-9.738335,0.998122
55,-47.071793,51.006958,-13.720984,18.918668,-7.168694,-2.419283,3.960418,-10.708752,1.041036
56,-58.665585,28.059519,-22.952552,18.458568,-4.300561,-0.376987,1.755848,-3.09921,1.295194
57,-71.390562,25.212379,2.412853,20.124857,-5.879612,-0.608621,-9.620569,-1.879368,1.145808
58,-68.400491,49.764108,19.070933,20.228878,-6.105826,0.851539,-6.167607,-7.997838,1.454157
59,-66.142603,49.989625,-9.310465,19.639377,-7.696796,-1.244281,12.890804,-6.412705,1.039411
60,-63.174451,29.30925,-29.548778,19.277289,-8.423116,-1.616799,9.179628,-2.225722,1.439053
61,-63.02151,38.358561,-10.884676,20.094178,-3.541472,-0.149237,7.653346,-5.069773,1.711645
62,-69.1134,29.957211,-19.733008,19.577844,-5.481038,0.144694,-15.061269,-0.15192,1.782736
63,-48.78627,51.787048,-3.904208,19.4648,-4.034142,0.134909,13.059342,-11.280196,0.860726
64,-55.131205,40.039998,-17.838524,18.470555,-6.209934,-1.665902,0.119882,-5.99949,1.122254
65,-68.831952,22.093284,-38.143425,18.898755,-7.668216,-1.296489,6.07455,0.723771,1.121142
66,-59.941136,41.196835,0.115403,19.315413,-9.08817,-0.622569,-0.395267,-5.89445,1.536181
67,-63.250806,40.262784,-20.877865,18.676185,-6.93862,-2.147032,4.200231,-4.069238,1.251429
68,-70.350319,32.457825,10.107736,19.391416,-4.784953,0.497149,-14.468919,-3.132383,1.3424
69,-65.932438,26.611356,-9.304893,18.233994,-6.301789,-0.848441,6.956585,-2.686407,0.988804
70,-78.407321,26.054292,-2.601237,19.260183,-5.625223,-0.186216,-14.172807,0.979334,1.480124
71,-61.135311,25.028563,-19.413482,18.104287,-6.66719,-0.902308,-9.464033,-0.822423,1.562874
72,-58.064585,45.881527,-34.736266,19.478733,-7.091472,-1.20699,0.910773,-5.41038,1.512339
73,-63.685258,29.947884,-19.031846,18.765438,-6.358961,-0.924881,2.497622,-3.147772,1.101441
74,-62.855576,49.616276,22.784445,19.211004,-5.787074,-0.149159,5.584655,-9.152205,1.708245
75,-62.845895,23.769718,-7.913171,18.601277,-7.205825,-0.413172,10.065509,-2.472697,1.507712
76,-72.925467,24.121781,-20.359651,19.43486,-5.67397,-1.069397,-4.97691,0.643673,1.397537
77,-46.082346,49.964519,5.835404,18.741865,-6.668924,-1.638211,2.127647,-11.809566,1.139354
78,-50.750137,46.902391,-38.581824,18.485868,-8.169709,-2.272752,-3.765803,-6.30512,1.185181
79,-51.371297,45.003853,-40.215112,20.136147,-4.048213,0.350278,-3.329654,-6.176196,1.499974
80,-59.997489,43.53132,-0.853982,20.636308,-5.705831,1.03342,13.620187,-7.991835,1.408282
81,-54.363142,38.613363,-34.19493,19.028588,-7.157491,-1.937017,-0.264911,-4.949954,0.915778
82,-51.924186,45.285998,13.898301,19.010497,-7.334802,-1.315407,7.512229,-10.89131,0.97349
83,-63.687929,25.646138,-29.079188,19.371362,-6.471991,0.005287,0.686959,-0.637897,1.204593
84,-61.841974,29.091055,-24.831073,19.37513,-5.79755,-0.994081,3.012656,-3.180647,1.392839
85,-60.51162,26.451438,-25.077506,19.537323,-5.955116,-0.710832,-4.357859,-1.921942,1.387918
86,-45.613915,48.055056,-38.196875,18.948899,-5.333722,-0.691924,6.470653,-7.935326,1.044122
87,-74.569886,31.260367,-35.713327,18.366374,-4.958184,-0.817122,10.70182,0.511143,1.004712
88,-70.900041,30.82267,-19.597864,19.092278,-7.260268,-1.624843,3.837666,-1.301632,0.871041
89,-61.436716,33.819015,-16.948228,19.391178,-5.348644,-0.886665,4.464195,-4.150285,1.239139
90,-64.279119,33.604897,0.404977,19.511075,-6.202801,-0.167101,7.297296,-5.100167,1.753962
91,-63.652013,30.524702,-3.653233,18.19262,-6.72087,-1.676188,3.674971,-4.713758,1.356824
92,-73.060654,37.978953,-2.684637,18.929665,-6.330557,-0.874373,-2.357429,-2.929245,1.397839
93,-59.193901,44.227952,-28.670859,19.380207,-8.111,-2.095193,13.146408,-5.630058,0.955335
94,-65.401307,26.932894,-6.042074,19.761899,-5.366034,-0.13391,18.47695,-3.914835,1.148579
95,-71.966871,34.423283,-35.23266,19.802437,-8.123689,-0.604086,-10.211157,0.245478,1.210706
96,-72.945928,27.656826,-27.466747,18.651357,-6.763043,-1.829545,-3.299566,0.550643,1.52761
97,-77.972736,25.091101,25.897607,19.248257,-5.400339,1.007092,6.469357,-2.358836,1.225976
98,-59.843208,30.338757,-8.980467,19.895678,-5.807277,0.529407,2.061762,-4.196578,1.286365
99,-65.567379,35.77866,-10.991106,19.545982,-4.754435,0.519143,14.674914,-4.509494,1.366608
100,-54.996605,40.729519,-18.031264,19.966767,-5.789682,-0.152602,2.559175,-6.47121,1.290564
101,-72.768316,24.117868,3.553156,19.280664,-7.545029,-0.619311,8.235129,-2.004392,1.400844
102,-69.860419,32.178238,-4.562029,20.282107,-9.554207,-0.344438,-6.986873,-3.410303,1.457869
103,-73.747994,27.01023,-39.957063,18.621076,-7.795999,-1.16759,0.928537,2.361656,1.582579
104,-67.992274,17.630989,-15.638178,19.054189,-7.577825,-0.209494,-8.31225,0.497457,1.733022
105,-76.884511,36.650711,-49.203872,19.154406,-6.243779,-1.402537,-3.10223,1.630677,1.212616
106,-62.296196,31.244662,-29.528273,19.588842,-5.290544,-0.266048,6.918247,-3.068473,1.079405
107,-65.475551,44.273605,-1.506748,19.383546,-7.653811,-0.338586,2.101936,-5.297444,1.329071
108,-59.451276,39.219192,-4.744363,19.833927,-8.082683,-0.392913,-3.138776,-5.908872,1.220155
109,-74.15274,26.11562,-38.566043,18.710267,-6.571408,-1.433277,10.212039,1.265935,0.959541
110,-68.970596,32.369774,-17.667901,20.22956,-6.278791,0.509236,-4.859319,-1.198214,1.52082
111,-65.027399,30.662673,-19.385865,18.18651,-6.475393,-0.91574,6.438906,-3.155285,1.248892
112,-72.507521,31.096518,9.944164,20.651108,-4.807052,1.276,7.087346,-3.61624,1.091918
113,-73.142636,37.035739,-43.76863,17.8792,-9.116428,-2.718149,-2.206626,0.196835,1.037907
114,-64.800223,29.890473,-11.413044,18.430853,-6.436568,-1.384832,4.979912,-3.573187,1.216719
115,-60.820532,32.486273,0.06562,19.792078,-4.641034,0.381665,-1.462332,-4.559126,1.131446
116,-68.975935,27.065325,-6.233473,19.429347,-7.572888,-1.374779,13.005134,-2.96663,1.331835
117,-52.605361,31.809325,-37.713749,19.248282,-6.15495,-0.569241,14.2037,-4.307751,1.610801
118,-64.535427,37.720567,17.717247,19.056439,-8.163617,-1.445173,-4.911052,-6.680663,1.060028
119,-76.818794,34.826444,13.004442,20.462614,-7.918918,0.606343,2.407235,-2.54049,0.896003
120,-72.207734,37.620568,-16.752043,19.840944,-7.827653,-0.584848,12.94612,-2.919858,1.008312
121,-72.537124,28.253967,-24.596615,18.45171,-5.252411,-1.381099,15.280217,-0.662519,1.02533
122,-55.833526,48.753942,0.343348,19.516054,-8.892508,-1.485753,11.356305,-9.205126,1.765304
123,-76.951482,46.967477,-6.956682,19.488599,-5.602276,-0.027903,-10.525678,-2.232908,1.676095
124,-59.317503,31.666199,-11.389816,19.853957,-5.597918,0.168412,10.376209,-4.778716,1.453045
125,-60.657654,29.922509,-24.398249,19.895255,-6.027864,-0.317616,8.080463,-3.217087,1.079889
126,-60.370901,49.127824,10.862864,19.855668,-5.580771,0.599662,18.30376,-9.826557,1.195852
127,-57.254381,35.007322,-30.254404,19.25076,-7.669061,-1.112479,-0.691413,-3.91296,1.333708
128,-55.311581,40.247634,-2.795499,19.004116,-8.221191,-0.95853,16.047299,-8.19457,1.406169
129,-62.101879,34.256208,-26.448151,18.929022,-8.834763,-2.081904,-3.709327,-2.996269,1.464863
130,-60.65469,40.721908,3.655552,19.861039,-8.203648,-0.03538,-3.429326,-6.495278,0.814505
131,-51.698233,50.767964,-42.472438,19.395238,-6.09779,-1.983886,12.60256,-7.479252,1.068606
132,-52.666775,51.968106,-30.604788,19.367325,-9.467838,-1.571702,-3.029708,-7.035759,1.065398
133,-71.25204,37.216065,-10.000512,19.853662,-8.786797,-0.643874,-1.073535,-2.808902,0.852748
134,-53.873553,40.206956,2.604808,19.291407,-6.253973,-1.524369,13.857912,-8.413788,1.472226
135,-61.237188,29.997857,-37.153932,19.508102,-5.164616,-0.245288,1.630391,-1.458526,1.255642
136,-53.234495,34.231455,-17.41583,18.456792,-9.5391,-1.985419,-0.958656,-5.611041,0.897769
137,-59.882689,42.051905,-21.516986,18.763312,-8.143175,-1.928343,2.981875,-5.619994,1.198274
138,-66.096539,50.07417,17.185018,20.280739,-6.558476,1.23924,18.684688,-8.805118,1.273152
139,-63.965188,30.376797,-39.411106,18.591644,-8.473994,-2.191381,11.861347,-1.910722,1.284492
140,-73.916281,39.207045,-20.052423,18.319115,-7.656718,-1.709722,-0.243815,-1.864683,1.497869
141,-52.257668,43.618096,-21.658503,18.627649,-8.450758,-1.526629,-10.535648,-7.258743,1.565871
142,-54.44566,43.31575,-5.039331,19.525209,-6.300822,-0.670131,17.16722,-8.217032,1.184257
143,-73.393135,47.479687,3.01471,19.528455,-6.150554,-0.342583,-4.96484,-5.306453,0.970203
144,-69.670393,31.608004,2.324388,20.391719,-6.903478,0.020855,3.679999,-3.048882,1.095297
145,-73.191861,40.677869,-34.883764,19.925412,-5.360354,-0.583714,10.980441,-1.410714,1.273991
146,-79.814283,39.724735,11.57893,21.960606,-7.017816,-0.101069,-8.36435,-7.266781,1.351768
147,-68.776036,36.601082,-6.663283,18.951509,-7.080174,-1.255493,-1.071674,-4.027809,1.58935
148,-72.840768,44.335042,-22.635419,19.33271,-8.264937,-1.228061,1.866658,-2.283142,1.553062
149,-55.596144,34.493231,-44.562051,19.174029,-6.236684,-1.496566,-12.165503,-2.803315,1.338381
150,-50.458319,43.87983,-24.045929,19.358871,-6.906882,-1.80335,16.869904,-8.010659,1.182887
151,-66.026407,31.681052,1.575469,19.07826,-6.6851,-0.273181,-12.237485,-3.496704,1.318239
152,-65.487511,29.598286,7.044895,20.374228,-4.512843,1.40671,-11.039023,-4.408837,1.098059
153,-60.819204,30.916665,-29.318418,19.288908,-4.628642,0.010282,-3.180414,-3.342445,1.174028
154,-69.795352,26.970885,-11.910768,19.446494,-7.156985,-0.926422,-3.975712,-1.399452,1.06238
155,-72.966414,31.219357,5.514216,19.635628,-7.996875,-0.632451,-5.446043,-2.538064,1.042148
156,-62.149696,36.624568,-27.727432,18.780099,-6.851675,-1.108967,4.742772,-3.844523,1.426309
157,-67.459387,27.247463,-17.576259,19.391462,-5.465616,-0.97377,3.546933,-1.182305,1.425999
158,-75.812932,27.528948,-13.473074,19.704356,-5.137284,-0.77496,-11.21685,0.421963,1.164783
159,-54.797924,42.457981,-4.56397,18.785637,-7.558279,-2.044014,1.254148,-7.56334,1.35774
160,-59.242359,26.321538,-18.528917,18.770255,-6.185315,-0.554249,12.357505,-3.502211,1.421935
161,-63.375021,44.597561,-16.478941,19.877501,-6.669773,-0.562731,-9.259151,-5.132981,1.172647
162,-62.494099,29.803533,12.029156,18.576783,-8.296378,-1.380688,2.789258,-5.903266,1.299929
163,-59.884164,42.755909,-2.924297,20.316972,-4.940975,0.520862,-9.329763,-7.27388,1.521564
164,-61.904737,28.13994,-5.789555,19.973508,-4.166011,0.885651,7.241898,-4.053844,1.262593
165,-54.124697,38.424254,-27.041312,19.125812,-7.298175,-1.564462,-4.280055,-4.220586,1.09083
166,-59.867528,49.478232,-20.360519,19.478696,-7.267778,-1.077492,1.526695,-6.185297,1.469645
167,-51.424068,43.633514,-33.192273,17.837186,-7.810588,-3.014194,15.403108,-7.280342,1.263577
168,-70.241866,34.868579,-46.901426,20.182636,-6.28112,0.450357,0.90893,-0.275765,1.384633
169,-60.52408,31.974021,-35.762374,18.287488,-6.753399,-1.175979,-0.948891,-2.066305,1.479927
170,-65.46467,37.384197,-16.41677,20.326828,-6.129745,0.106007,12.502433,-4.54222,0.952125
171,-63.910814,35.938313,-21.721157,19.066554,-7.58475,-1.244534,-2.546615,-2.939827,0.895498
172,-61.682451,34.493194,-49.787339,18.198792,-6.40213,-2.383671,3.108773,-1.336479,1.267677
173,-67.769168,46.889558,-5.520168,18.482531,-6.361551,-1.262072,13.229243,-6.373435,1.210405
174,-58.044198,41.703488,-5.406349,19.511558,-6.365303,-0.881039,18.378901,-8.343566,1.102431
175,-64.445515,31.101218,-14.343912,18.902394,-7.499142,-1.611537,5.042523,-3.344926,1.12704
176,-58.662517,40.976888,-12.316075,19.573585,-5.356715,-0.514886,17.839326,-7.41526,0.964265
177,-50.826241,34.97837,-3.003138,18.491542,-4.719271,-0.149984,11.448572,-7.809717,1.226455
178,-56.605558,42.118376,-37.234706,19.688831,-3.430906,-0.507375,-3.107693,-4.940922,0.880149
179,-63.920313,33.447262,-39.582182,19.290452,-6.102659,-0.645888,7.2216,-1.544491,0.902507
180,-69.343216,24.860921,-11.803335,19.72166,-5.296699,-0.467912,7.061886,-2.004706,1.146667
181,-58.707212,31.015852,-15.048403,18.971494,-8.044493,-1.032908,3.763094,-4.538133,1.508653
182,-65.151754,31.862621,-24.470306,19.621544,-6.365624,-0.717463,4.649693,-2.795215,1.163458
183,-56.745827,44.501408,-3.617429,18.779529,-6.147146,-1.285761,0.079785,-7.622513,1.241337
184,-54.473099,33.377883,-9.198935,18.797799,-7.627742,-1.577385,14.25683,-6.824331,0.95691
185,-58.128246,32.713335,-29.054572,19.943413,-6.381249,-0.104848,8.691048,-3.656136,1.117321
186,-58.920716,42.39713,-4.580622,19.701465,-6.76631,-0.192595,6.243116,-6.860573,1.533943
187,-77.032514,28.029272,-43.808599,19.019712,-6.326339,-1.35744,-11.71701,3.780041,1.315065
188,-59.581514,35.891402,-27.790432,19.773664,-7.157854,-0.897477,6.754956,-3.390432,1.459795
189,-45.644827,52.457566,-6.816818,19.944775,-5.7839,-0.818087,15.628296,-11.537959,1.124044
190,-73.068497,18.162309,-37.861317,19.653198,-4.802708,-0.288312,4.241155,2.23147,0.959226
191,-52.331008,43.91784,-0.299794,19.382485,-6.562716,-0.705535,13.875777,-9.316966,1.330467
192,-60.338992,39.04888,-16.153449,18.802131,-8.441531,-0.842902,-1.315313,-4.729286,1.248228
193,-63.734303,44.918874,-14.431496,19.451802,-7.870493,-0.735943,-0.467372,-5.533734,1.095886
194,-66.02389,28.910736,-13.708133,18.74353,-6.022593,-0.233708,12.053741,-2.525981,1.505874
195,-70.646905,41.153163,-11.817186,19.279469,-7.893506,-1.783931,-4.564393,-2.796207,1.482275
196,-62.85976,40.858866,-17.339284,19.103426,-8.183691,-1.262144,5.021213,-4.108762,1.452289
197,-59.96785,34.429351,-16.976649,19.110633,-5.910788,-0.666089,-3.574692,-3.049895,1.381893
198,-57.22147,37.590533,-5.146852,19.678952,-4.81404,0.151735,10.324314,-6.677228,0.956311
199,-58.299262,39.255318,-24.05748,19.092598,-6.819362,-1.146648,4.070138,-4.940825,1.374679
200,-63.275298,33.86491,-2.478725,18.526457,-5.701837,-1.581073,9.599739,-5.041318,1.265987
201,-58.322786,33.204499,-7.878905,18.475569,-8.058767,-2.223927,8.375565,-5.711575,1.247842
202,-59.277676,40.941732,15.971181,20.072265,-3.27191,1.340365,19.235615,-9.26073,1.122698
203,-50.758583,36.106839,-10.13009,19.44812,-5.010216,-0.49611,6.576954,-7.230534,1.145064
204,-63.100164,42.696078,-42.641404,17.666885,-9.403853,-2.283483,-4.538257,-2.136276,0.814626
205,-61.440422,24.516491,-30.988873,19.524792,-7.363185,-0.757147,6.773942,-1.430047,1.235624
206,-60.436442,34.200943,-2.77152,19.350168,-5.772497,-0.366534,-4.600684,-4.897552,1.636764
207,-62.305792,24.949176,-7.390553,19.564197,-5.729716,-0.193395,13.642827,-3.172664,1.393886
208,-50.720988,45.235472,-10.350953,19.153232,-3.904963,-0.747502,1.552167,-8.645132,0.978674
209,-70.466068,30.762921,3.494437,18.866382,-7.535967,-0.691763,11.70751,-3.797628,1.140423
210,-58.726856,48.593193,-31.828326,18.934278,-7.614645,-2.11829,16.097089,-6.55035,1.343012
211,-51.092949,40.780939,2.372652,19.38882,-4.007833,-0.552572,13.686314,-9.602368,1.332742
212,-74.856962,23.173382,-23.251726,19.655607,-4.598602,-0.420994,-2.774657,1.619798,1.521593
213,-53.715996,33.20508,-44.032466,19.025355,-6.908825,-1.607745,-2.802131,-3.008937,1.080802
214,-59.52477,27.253204,-1.526544,19.163378,-4.61654,0.512049,8.789353,-4.937782,1.498607
215,-62.830957,39.91558,-1.983573,20.132825,-5.613528,0.554069,-11.682853,-4.723839,0.967798
216,-62.145847,47.471142,14.441442,19.924407,-7.909572,-0.116117,11.666066,-8.28338,1.155561
217,-62.601265,41.408979,-41.139824,19.782774,-7.306152,-1.006591,-9.738913,-1.204475,1.375155
218,-74.215504,39.015478,3.987731,19.38072,-5.214779,-1.337034,-5.884416,-3.169311,0.87054
219,-59.385994,43.560806,-20.440131,19.18893,-6.046739,-1.016191,9.488543,-6.27933,1.114157
220,-67.099301,43.534194,-5.703112,19.525964,-7.699977,-0.427164,11.823084,-5.16549,1.470424
221,-64.788847,51.22731,0.182173,19.853211,-7.28227,-0.697232,-1.578119,-7.656841,1.146844
222,-62.654079,36.262007,-13.283342,19.642089,-6.484441,-0.749922,0.936704,-4.155302,0.956575
223,-59.257969,30.30932,11.325838,18.985652,-7.746221,-1.623428,9.842287,-6.900842,0.900396
224,-64.039955,37.355929,-32.37417,19.307465,-6.096978,-0.518599,-1.029984,-2.553886,1.390495
225,-74.591767,25.100204,-20.150822,19.282151,-5.756848,-0.810749,-4.19413,1.316345,1.566096
226,-64.844595,52.074243,-8.603318,19.969046,-6.893156,0.007316,6.918034,-6.673931,1.073156
227,-60.775262,30.579891,-43.945064,19.244722,-6.814555,-1.428614,10.866637,-2.177707,1.592304
228,-64.250091,34.478269,-18.41032,18.97182,-6.892688,-0.741479,4.200701,-3.888698,1.101989
229,-75.047237,31.645491,-35.121883,19.310684,-6.835856,-0.580641,-10.263852,1.601306,1.191947
230,-75.638292,37.448954,-13.112635,20.054595,-5.151885,-0.451672,-2.865029,-1.546735,1.129136
231,-64.541161,25.171668,-3.604467,17.316949,-6.928947,-1.804287,-1.058861,-3.718801,1.369883
232,-66.640035,28.102562,-12.195599,19.870752,-6.57835,-0.361592,5.008756,-2.411564,0.9458
233,-59.157104,49.574957,7.190375,19.709609,-6.507795,0.105021,17.580058,-9.493866,1.326976
234,-48.743753,45.875363,-33.176902,18.221395,-8.0114,-2.458657,7.789496,-7.178496,1.339639
235,-76.162154,19.615312,-6.31057,17.904565,-6.223251,-1.290454,-15.850264,1.474905,1.366399
236,-65.223767,30.821142,-2.594137,19.421127,-6.418298,-0.667182,9.973618,-4.452079,1.120216
237,-66.301804,30.740506,-40.546793,18.89789,-6.832485,-1.667442,-5.952371,-0.886348,1.341132
238,-73.934264,23.87039,-36.431303,18.644707,-5.748054,-0.586802,10.093611,1.759765,1.488876
239,-44.296727,49.87685,16.894983,19.76532,-7.78306,-0.454569,13.72096,-13.714436,1.248635
240,-50.142918,46.004374,-30.437129,18.793381,-7.715923,-2.282515,14.648091,-7.824099,1.131455
241,-58.392447,36.038878,-12.816778,19.379621,-5.569158,-0.449801,1.96417,-4.83413,1.082007
242,-56.407605,51.894596,14.864654,20.022368,-5.507135,-0.75215,19.722556,-11.179689,1.16569
243,-57.493564,45.294074,-15.024522,19.682099,-5.238528,-0.355011,15.088997,-7.185754,1.051958
244,-54.091693,42.537137,-3.933325,18.414712,-8.606848,-1.485249,12.846026,-8.669523,1.118855
245,-67.489014,39.417231,-13.340571,19.248107,-5.958208,-1.151597,-3.174928,-4.217383,1.152772
246,-70.188413,30.485033,-11.079025,19.67148,-5.30172,-0.222172,7.204096,-2.595363,1.00481
247,-59.878703,37.993487,-28.487707,19.083549,-4.616062,-0.69726,-7.474679,-2.816751,0.92879
248,-71.131872,40.651691,-48.329223,20.43516,-5.572757,0.202955,14.260871,-1.327429,1.094796
249,-48.575609,49.051886,-41.182308,17.834446,-9.519851,-3.317926,0.169429,-7.379461,0.9613
250,-73.55401,44.851898,18.078288,19.582059,-4.786237,-0.086461,5.189458,-5.572177,1.179651
251,-63.862557,28.705688,-16.623787,18.491406,-5.518778,-0.929479,1.601927,-2.171463,1.410446
252,-70.201445,30.592234,-31.84559,19.04218,-6.709128,-0.459432,-8.334118,-0.10049,1.47673
253,-57.239037,41.508929,-20.375814,18.374205,-2.863719,-0.795284,15.519735,-6.451669,1.003749
254,-57.113218,51.042422,-22.855125,19.737512,-5.72103,0.608774,13.179638,-7.907529,1.199823
255,-58.573832,45.131886,-10.086807,19.450019,-5.749401,-0.886009,8.27839,-7.502841,1.141227
256,-62.683066,33.725748,5.786369,19.9931,-6.780105,1.228244,15.629278,-6.188948,1.273966
257,-66.820674,31.4901,-12.084132,18.783746,-8.325336,-1.579512,11.265823,-3.760956,1.509973
258,-73.227507,34.397314,-39.902262,20.185091,-7.078153,-0.080099,-0.602228,0.838759,1.41031
259,-57.978949,36.977783,-0.85381,19.134718,-7.112068,-0.313418,5.620363,-5.861687,1.179352
260,-52.83502,37.049287,-48.773997,18.755755,-5.243402,-1.592717,9.63123,-3.65122,1.297653
261,-58.911294,32.600336,-4.638076,20.383148,-4.650427,0.529359,5.267578,-5.64387,1.125693
262,-56.181211,33.264952,0.20813,19.140594,-8.490946,-0.748313,14.017015,-6.79356,1.337475
263,-46.617711,42.723371,-34.000274,18.310647,-6.961091,-1.33806,7.415861,-7.381544,1.297099
264,-63.86108,25.517186,-6.079415,19.733899,-6.709114,0.659852,-1.67749,-1.790507,1.258484
265,-57.409397,33.517814,-7.283923,19.164129,-7.145562,-0.788529,8.313584,-7.004129,1.133358
266,-69.921389,40.942086,-31.258639,19.046885,-8.037136,-2.294885,14.46714,-2.604612,0.951989
267,-65.325412,29.811681,-7.665727,18.948125,-4.94036,-0.525042,-1.279579,-3.143007,1.322214
268,-76.235837,32.678961,-48.240012,18.534562,-7.37317,-1.040702,3.977456,1.747656,1.156707
269,-60.617049,38.483666,-16.127437,18.847791,-6.7337,-1.417087,1.135227,-5.115182,1.165473
270,-66.108942,21.544391,-16.458242,19.319831,-7.093244,-0.232294,11.977123,-0.795026,1.186945
271,-63.380164,33.385009,-12.330999,18.647552,-6.126396,-0.258345,8.783245,-4.477435,1.152862
272,-69.163782,30.385718,10.121127,19.838841,-5.560526,0.452801,-9.999987,-4.17152,1.119739
273,-63.549595,37.430618,12.073971,19.942147,-5.182536,0.911688,9.892178,-6.517999,1.063639
274,-56.538409,31.423906,-46.478079,19.745255,-5.941469,-1.097113,8.549109,-2.39375,1.00062
275,-60.227501,27.615821,-11.103038,18.749804,-5.026528,-0.92681,3.306973,-3.664471,1.158056
276,-54.448586,28.91364,-41.210277,19.27736,-7.018543,-0.826994,2.176495,-2.571075,1.421716
277,-56.97147,35.913846,-25.792496,19.631352,-5.682381,-1.085499,10.236561,-5.365595,1.209946
278,-59.971647,34.334664,-23.10791,20.042189,-5.292928,-0.275631,11.371242,-4.643696,1.3019
279,-57.325588,27.315387,-11.424003,19.408674,-5.490323,0.669481,12.628346,-4.248262,1.205077
280,-73.352683,48.331122,8.023693,18.523802,-6.825095,-0.67379,12.189329,-5.340713,1.205386
281,-73.055965,45.6046,15.966795,19.812585,-6.95932,-0.14374,13.577107,-6.415113,1.550542
282,-59.848118,21.420589,10.363594,19.591162,-3.827804,1.37409,3.968589,-3.944068,1.531615
283,-64.511022,20.608876,-39.097842,18.329532,-5.016518,-0.901513,9.919172,0.111503,1.26499
284,-60.560116,35.031623,-26.839736,18.2876,-7.980622,-2.180745,3.487623,-3.893113,1.206342
285,-67.622198,40.481389,-43.956723,19.478312,-6.350534,-0.726674,1.869906,-0.910768,1.461355
286,-63.6236,43.471956,-45.738264,19.773166,-5.451808,-0.60352,11.574778,-3.179941,1.067923
287,-72.802271,42.172128,-11.669572,18.86955,-8.299127,-2.020391,6.107446,-3.803012,1.013883
288,-58.188876,40.821349,-19.840332,19.836486,-6.858216,-0.865918,-2.477456,-4.984841,1.466276
289,-46.979633,56.121226,0.304569,19.486092,-4.044872,0.243672,6.467765,-12.080341,1.221231
290,-68.02557,27.669054,-16.612794,18.936975,-5.810524,-0.155304,-15.672175,0.087433,1.528457
291,-73.468961,28.528949,6.574344,19.036814,-6.130376,0.231774,-13.250607,-0.572624,1.486036
292,-53.476581,48.384955,-0.608462,19.367796,-5.142156,-0.306784,3.109714,-8.930558,1.017086
293,-64.396599,33.226898,-11.340537,19.114423,-6.008824,-0.653994,5.628543,-4.153499,1.305535
294,-72.812203,38.214037,6.859665,18.814563,-7.992446,-0.760232,12.336605,-4.039913,1.443352
295,-73.004451,28.605498,-43.373895,19.429432,-6.577864,-1.450029,0.639547,1.440319,1.268441
296,-75.340833,47.66847,-39.701594,18.22316,-8.241169,-2.09568,-11.06577,-1.865717,1.089809
297,-66.233472,36.060541,-11.383543,19.209099,-8.356149,-1.622055,6.171593,-4.324228,1.326863
298,-58.715292,28.817968,-33.359545,18.346172,-5.96682,-1.334249,-3.521798,-2.121675,1.464732
299,-58.614902,42.30409,-14.342297,19.697433,-4.962704,-0.543632,7.500053,-6.478582,0.845736
300,-66.986714,28.179148,-24.148249,18.824774,-7.180236,-0.987787,-9.13974,-0.666947,1.261896
301,-55.245606,36.758284,-17.121941,17.720582,-8.623025,-2.163711,7.352286,-5.845615,1.220336
302,-54.327786,28.544042,-26.118058,19.57351,-7.333882,-1.073927,7.519281,-3.684896,1.530299
303,-56.072887,45.536803,-35.706165,19.360312,-8.190991,-0.957736,3.445409,-5.210601,1.258343
304,-51.904838,43.189376,-22.826069,18.779105,-6.859752,-1.062687,3.069733,-7.203381,1.334832
305,-72.272572,43.224318,-46.349869,20.141906,-4.157106,-0.899068,-14.530033,-0.607503,1.089872
306,-58.648188,36.413639,-10.305031,19.165385,-6.003361,-1.4733,7.592533,-5.600578,1.021575
307,-52.98456,36.336223,-21.093949,19.974442,-5.88602,0.214194,14.261574,-5.971986,1.123409
308,-51.035556,45.925942,-32.867818,18.941288,-5.323172,-2.305608,10.394353,-6.978404,1.65698
309,-67.929754,29.084292,-3.812729,19.858015,-4.64496,0.138058,9.213609,-3.771876,1.143996
310,-46.563621,45.773351,-20.577028,18.56939,-8.291074,-2.102998,-2.222296,-9.142414,1.600177
311,-76.37717,23.760858,10.333449,18.745861,-6.258955,0.144674,-6.743825,-0.554381,1.340726
312,-41.648292,46.867044,-41.1852,20.186439,-6.667742,-1.673609,17.347706,-9.574042,1.17228
313,-68.658127,42.08836,-6.215066,19.66019,-8.621666,-0.002659,-9.952559,-3.087633,1.138647
314,-59.842297,34.27898,-22.517954,19.732148,-6.66301,-0.098229,5.882631,-3.823508,1.254667
315,-64.350743,29.757984,-1.971596,19.805052,-4.786458,0.585528,4.850146,-4.079402,1.488015
316,-62.170634,29.290499,-26.569235,19.675406,-6.505288,-0.217445,-3.648794,-1.692967,1.091481
317,-53.842241,48.357211,-19.045616,18.546287,-7.54309,-2.093679,8.655202,-7.805297,1.271207
318,-72.935403,25.620828,-10.107089,18.126717,-7.045198,-1.708876,6.087675,-0.510218,1.235102
319,-65.645417,38.665573,-23.827863,18.911327,-6.167051,-0.507498,-1.217227,-2.895357,1.078245
320,-59.433485,50.655744,-19.505498,19.482674,-5.882875,0.431624,2.135207,-5.068646,1.404878
321,-72.836023,29.108034,-18.842812,19.916299,-6.966201,-1.373051,8.356404,-1.075714,1.221004
322,-66.323057,48.183598,16.350149,19.529148,-7.474367,0.103859,19.858833,-8.28759,0.770167
323,-59.605758,24.992038,-38.569925,19.076679,-5.535317,-1.307348,-8.248052,-0.616873,1.349673
324,-55.545949,40.106468,-29.182144,19.815045,-4.385025,-0.227981,6.691336,-5.621936,1.341859
325,-75.824544,21.806948,-29.800234,17.719582,-7.631068,-2.397025,1.039135,1.850178,1.279602
326,-74.899971,30.220007,14.033934,20.878725,-5.616175,0.422754,3.878148,-4.51715,1.092119
327,-64.885317,31.005491,-20.206919,19.243045,-6.264809,-0.327543,5.337536,-2.707041,0.91526
328,-68.150668,35.503921,-31.005815,19.657047,-8.043258,-0.632915,14.423368,-2.797991,0.83906
329,-68.754107,48.059444,-45.438746,18.854384,-6.579333,-1.362521,-11.094543,-2.054413,1.288488
330,-55.691116,43.287965,-48.399046,18.980385,-7.62178,-2.916348,-6.320875,-2.776292,1.49402
331,-63.214676,35.890151,8.795618,20.036116,-4.206941,0.730758,14.641759,-6.019536,1.008268
332,-71.375899,40.298888,-37.437714,18.490504,-7.420353,-1.782294,-1.338042,-0.645499,1.194594
333,-58.787099,43.184879,-3.759071,20.539314,-4.290233,1.087202,-10.702016,-6.352999,1.34523
334,-55.195607,30.244028,-4.045192,19.832234,-5.834653,-0.011432,-9.162185,-5.551606,1.363966
335,-62.107841,52.215035,2.135206,19.157037,-4.82307,-0.802715,18.437985,-9.372493,1.17706
336,-56.176547,30.146667,-22.055215,19.143471,-6.067347,-0.82584,14.59765,-4.384978,1.385718
337,-55.387459,38.993874,-18.880008,19.275638,-7.462377,-1.696108,7.323236,-6.684073,1.287492
338,-41.911956,50.979512,-4.82154,19.185047,-4.484568,-0.579622,17.822072,-12.576347,1.26337
339,-54.079982,35.88931,-10.401098,18.929184,-7.241083,-0.570667,10.995245,-6.89672,1.201725
340,-60.679064,31.030773,-27.886114,19.575523,-5.202078,-1.544807,9.002985,-3.750319,1.484982
341,-47.661409,48.065822,3.191716,19.441197,-5.606847,0.58313,10.064503,-10.750329,1.449255
342,-73.187904,24.441426,-19.508524,19.520088,-5.869571,-0.006918,16.349827,0.007977,1.637548
343,-68.841595,28.481515,-30.296708,18.617939,-6.936773,-1.390017,11.283991,-1.856267,1.01818
344,-58.700093,46.142295,-8.503318,18.885978,-7.243494,-0.506561,6.338588,-6.187816,1.63541
345,-52.468414,36.755591,-17.68326,19.385785,-7.231117,-0.554083,1.370581,-6.541007,1.201472
346,-62.450407,38.449682,-8.61285,18.563624,-4.585059,-1.009632,15.42952,-5.895292,1.103278
347,-63.459724,39.420056,-23.119088,20.107559,-7.091263,-1.182797,0.795816,-4.023169,1.006734
348,-61.222242,31.82103,-42.19319,19.169078,-7.553635,-1.552325,-3.017035,-1.662514,1.390858
349,-78.854862,23.739947,-24.243102,18.676854,-6.220636,-1.101715,6.034957,1.53547,1.306052
350,-58.181411,46.105669,-36.329826,18.821756,-7.535247,-1.852337,8.700807,-5.105299,1.514758
351,-56.883195,40.257267,-14.803908,19.48129,-7.333494,-2.054909,16.267872,-7.590755,1.370288
352,-56.704693,43.247854,-17.082134,18.458381,-7.034173,-1.76557,4.18291,-6.359338,1.398981
353,-59.607294,43.796717,-48.302971,18.186891,-7.859555,-2.554972,-2.637333,-2.8285,1.061753
354,-56.969499,44.432978,-0.615889,18.402968,-10.287177,-2.814991,1.81376,-8.766301,1.427922
355,-62.552095,38.87752,-17.520492,19.380434,-7.584534,-1.817886,-7.15645,-4.325719,1.458459
356,-65.37501,46.99875,7.744018,18.994088,-6.980888,-0.145686,8.461258,-7.114532,1.508145
357,-73.532593,37.271908,-5.038571,18.494319,-5.75695,-1.127924,1.227586,-2.256067,1.430334
358,-67.698135,36.260205,-34.667683,20.83651,-6.004908,-0.360138,6.372784,-1.649251,0.907279
359,-57.723989,32.109716,-24.197093,18.927876,-7.78451,-1.219186,11.717464,-4.745804,1.482977
360,-79.240264,15.748493,-42.217274,19.311119,-8.573704,-1.005396,-7.782788,4.744952,1.279473
361,-46.033694,47.897039,-45.549284,19.46238,-4.613873,-1.153401,-9.4498,-6.808579,1.642253
362,-58.616152,40.753031,12.471652,19.104724,-6.456498,-0.186577,10.753743,-7.968172,1.068897
363,-78.659576,19.795937,8.508999,19.836641,-3.468071,1.997452,-7.247576,1.640621,1.394101
364,-51.19367,36.905529,11.453558,18.117046,-8.911741,-1.625173,15.658062,-9.527439,1.451239
365,-66.971456,41.606828,-31.494032,19.458105,-7.129872,-1.288255,-2.536556,-2.82009,1.22664
366,-50.546171,49.791133,-30.512419,19.617741,-6.36805,-1.070435,10.999007,-8.463762,1.071343
367,-62.613935,41.076939,-43.801571,18.582144,-6.623782,-1.989786,-8.815528,-2.095732,1.405548
368,-50.254909,33.290698,-6.451065,19.244896,-4.545812,-0.328696,7.716446,-8.207606,1.39095
369,-57.021338,50.271781,-20.196419,19.328522,-6.647137,-0.891134,-8.530475,-6.334962,1.325131
370,-59.327037,49.280431,-23.724499,19.279388,-3.604699,0.0488,4.508334,-5.850362,1.571462
371,-79.791503,24.976376,10.828151,19.977907,-4.442328,2.047414,6.470625,-0.971836,1.305609
372,-55.598861,46.791727,-18.44037,18.910297,-5.792948,-0.258271,7.412699,-6.963657,1.090724
373,-64.526892,25.855588,-26.004782,18.937383,-7.900178,-1.178347,6.00748,-1.916423,1.300426
374,-79.76846,29.751042,2.749921,20.066733,-4.270838,1.451759,-2.541086,0.122263,1.065897
375,-60.192166,41.682803,0.160296,19.102172,-5.451534,-0.401195,16.311488,-7.416597,1.37072
376,-55.711093,25.441822,-8.865526,18.822406,-6.107311,-0.649981,7.253432,-4.547667,1.780217
377,-61.575595,42.285524,-4.8281,18.68027,-7.241681,-1.429283,13.075316,-6.96295,1.063439
378,-46.624786,42.653368,-7.122439,19.043539,-6.142948,-0.434996,17.643297,-10.105183,1.705583
379,-61.569041,33.74252,-27.442792,19.76203,-5.853053,-0.536377,-0.909579,-2.236879,1.055159
380,-64.119633,33.785798,-3.105771,19.400596,-6.507366,0.121429,12.882831,-4.695377,1.161358
381,-60.221963,38.744809,-20.731075,21.288259,-5.059437,1.010521,11.118626,-5.681051,1.093383
382,-70.037945,32.776663,-11.381531,19.083903,-5.388659,-0.084341,4.600802,-2.033517,1.396579
383,-73.724914,18.250219,-38.087246,19.320597,-7.257584,-1.258155,-3.691836,3.346183,1.149796
384,-65.620824,37.564328,-13.648518,19.203444,-6.627647,-0.365502,4.34741,-4.346841,1.347369
385,-76.321185,33.651932,-46.258143,17.968725,-8.238633,-2.684649,-14.127888,2.900475,1.30105
386,-75.544917,38.205558,-14.157354,19.135076,-5.766909,-0.643347,11.042454,-1.916158,1.209601
387,-70.441185,22.454004,-40.760043,19.494254,-5.959309,-0.517846,8.337101,1.319767,1.360315
388,-62.873966,30.848595,-22.843278,19.60227,-6.207828,-0.419312,-0.754417,-2.82991,1.400434
389,-71.708427,29.235895,11.105684,19.790476,-4.811917,0.381462,4.202719,-3.396515,1.789078
390,-58.690858,41.641937,-47.716798,18.63844,-6.569189,-2.145475,3.732605,-2.848605,1.318821
391,-65.073119,40.147703,-21.925723,19.40981,-6.255476,-0.661144,-9.155874,-2.623913,1.51321
392,-71.921985,23.769059,-27.518567,19.270527,-4.392274,-0.469772,-4.417988,0.948412,1.497529
393,-64.591361,41.177352,-41.8719,19.699255,-3.798493,0.225969,4.330166,-2.71562,1.410432
394,-61.851003,26.940536,-27.286233,18.957184,-6.458071,-0.779691,-8.114138,-2.323469,1.098163
395,-58.912249,30.608546,-18.910559,18.599904,-6.043858,-1.524378,-7.583236,-3.05524,1.450215
396,-57.68814,30.018306,-41.510819,18.931176,-5.306145,-1.709706,0.184008,-2.404898,1.464263
397,-52.802387,36.011565,-14.74443,19.787353,-4.839245,0.02246,0.761314,-6.631675,1.351155
398,-58.039645,39.193552,-19.38649,19.379617,-4.20364,0.009343,-3.418173,-5.204393,1.325302
399,-61.312619,37.96064,10.042702,18.700508,-6.815652,-1.065855,19.456803,-7.900719,1.206783
400,-59.61556,42.234968,5.645491,19.316833,-8.131848,-0.751856,14.357528,-7.526384,1.20523

